Semantic-First: Temporal Scheduling in Flow Matching for Reliable Emotional Image Generation

Affect-controlled image generation should change how a scene feels while preserving what the prompt specifies. We study the temporal allocation of stochastic exploration and policy optimization in flow-matching models as a means of controlling this balance. During RL training, our semantic-first schedule uses deterministic ordinary differential equation (ODE) sampling during the high-noise phase and confines stochastic differential equation (SDE) exploration and group relative policy optimization (GRPO) to a late window. Controlled experiments separate exploration location, optimization location, and terminal-step sampling, showing distinct semantic benefits from late exploration and late updates. On FLUX.1-dev, semantic-first improves prompt faithfulness, independently evaluated affect accuracy, and human-rated semantic preservation and overall preference. The expanded semantic audit records 2.7% subject drift, while GRPO training time decreases by 41.1% relative to original full-path Flow-GRPO. Window-width experiments characterize the affect-semantic and computational trade-offs, and replication on SD3.5-Medium reproduces the scheduling advantage. These results establish denoising time as a practical control dimension for reliable emotional image generation.

==> figure_design.py <==
"""Editable manuscript figures. Tables in main.tex remain the numeric authority.

SVG retains text, arrows, patches, equations, and source-image panels separately.
Official Lucide source paths and their license are included in icons/.
"""
from pathlib import Path
import xml.etree.ElementTree as ET
import json
import numpy as np
import pandas as pd
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
from matplotlib.patches import Rectangle, FancyBboxPatch, FancyArrowPatch, Circle, Ellipse, PathPatch
from matplotlib.lines import Line2D
from matplotlib.transforms import Affine2D
from svgpath2mpl import parse_path

ROOT=Path(__file__).resolve().parent
OUT=ROOT/'figures'; OUT.mkdir(exist_ok=True)
DATA=ROOT/'data'
RESULTS=json.loads((DATA/'revision_results.json').read_text(encoding='utf-8'))
INK='#20364A'; MUTED='#64758A'; GRID='#DCE4ED'
BLUE='#315D8C'; ORANGE='#B8793E'; GREEN='#237A65'; GRAY='#8995A2'
BLUE_L='#E6EFF9'; GREEN_L='#E6F4EE'; ORANGE_L='#FBEDDC'; YELLOW='#FFF0B3'
PALETTE={'EmotiCrafter':GRAY,'FLUX+VA-EIT':'#637E9C','Flow-GRPO':ORANGE,'Progressive':BLUE,'Semantic-first':GREEN}
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Arial','DejaVu Sans'],
    'font.size':9.4,'axes.labelsize':9.2,'axes.titlesize':10,'xtick.labelsize':8.3,
    'ytick.labelsize':8.3,'legend.fontsize':8.4,'axes.edgecolor':GRID,'axes.linewidth':.8,
    'axes.labelcolor':INK,'text.color':INK,'xtick.color':MUTED,'ytick.color':MUTED,
    'pdf.fonttype':42,'svg.fonttype':'none','savefig.facecolor':'white'})

def save(fig,stem,tight=True):
    if stem=='method_overview':
        fig.canvas.draw()
        renderer=fig.canvas.get_renderer(); ax=fig.axes[0]
        mapped={
            'Shared $x_0$':(5,80,27,96), 'ODE 0–19':(35,80,65,96),
            'Semantic formation':(35,80,65,96), 'SDE 20–23':(78,80,119,96),
            'Affective refinement':(78,80,119,96), 'ODE 24 → image group':(127,80,175,96),
            'Frozen embeddings':(40,119,68,143), '$G=12$':(65.2,89.5,77.3,96),
            'Frozen rewards':(111,59,175,75.2),
        }
        import json
        checks=[]
        for t in ax.texts:
            text=t.get_text()
            if text in mapped or text.startswith('$r_i^'):
                rect=mapped.get(text,(111,59,175,75.2))
                bb=t.get_window_extent(renderer).transformed(ax.transData.inverted())
                ok=bb.x0>=rect[0] and bb.y0>=rect[1] and bb.x1<=rect[2] and bb.y1<=rect[3]
                checks.append({'text':text,'bounds':list(bb.extents),'module_bounds':rect,'inside':bool(ok)})
        overlaps=[]
        for i,t in enumerate(ax.texts):
            for u in ax.texts[i+1:]:
                if t.get_window_extent(renderer).overlaps(u.get_window_extent(renderer)):
                    overlaps.append([t.get_text(),u.get_text()])
        (ROOT/'revision/method_layout_audit.json').write_text(json.dumps({'containment':checks,'text_overlaps':overlaps},ensure_ascii=False,indent=2),encoding='utf-8')
    opts=dict(bbox_inches='tight',pad_inches=.035) if tight else {}
    fig.savefig(OUT/f'{stem}.pdf',metadata={'Title':stem.replace('_',' ').title(),'Author':'Anonymous'},**opts)
    fig.savefig(OUT/f'{stem}.svg',**opts)
    fig.savefig(OUT/f'{stem}.png',dpi=240,**opts)
    plt.close(fig)

def clean(ax,grid='y'):
    ax.spines[['top','right']].set_visible(False)
    ax.grid(axis=grid,color=GRID,lw=.65,zorder=0)
    ax.set_axisbelow(True); ax.tick_params(length=3,color=GRID)

def title(ax,letter,label):
    ax.set_title(f'({letter})  {label}',loc='left',pad=10,fontweight='bold')

def arrow(ax,start,end,color=INK,ls='-',lw=1.0):
    ax.add_patch(FancyArrowPatch(start,end,arrowstyle='-|>',mutation_scale=9,
        linewidth=lw,color=color,linestyle=ls,shrinkA=0,shrinkB=0,zorder=8))

def rounded(ax,x,y,w,h,fc,ec=GRID,lw=.8,r=.8,z=1):
    patch=FancyBboxPatch((x,y),w,h,boxstyle=f'round,pad=0,rounding_size={r}',
        facecolor=fc,edgecolor=ec,lw=lw,zorder=z)
    ax.add_patch(patch); return patch

def icon(ax,name,x,y,size=5,color=INK):
    """Draw the unmodified official Lucide geometry as editable vector primitives."""
    rt=ET.parse(ROOT/'icons'/f'{name}.svg').getroot()
    trans=Affine2D().scale(size/24,-size/24).translate(x,y+size)+ax.transData
    for el in rt:
        tag=el.tag.rsplit('}',1)[-1]; a=el.attrib
        kw=dict(fill=False,edgecolor=color,lw=1.05,transform=trans,zorder=6,capstyle='round',joinstyle='round')
        if tag=='path': ax.add_patch(PathPatch(parse_path(a['d']),**kw))
        elif tag=='rect': ax.add_patch(Rectangle((float(a['x']),float(a['y'])),float(a['width']),float(a['height']),**kw))
        elif tag=='circle': ax.add_patch(Circle((float(a['cx']),float(a['cy'])),float(a['r']),**kw))
        elif tag=='ellipse': ax.add_patch(Ellipse((float(a['cx']),float(a['cy'])),2*float(a['rx']),2*float(a['ry']),**kw))
        elif tag=='line': ax.plot([float(a['x1']),float(a['x2'])],[float(a['y1']),float(a['y2'])],color=color,lw=1.05,transform=trans,zorder=6)
        elif tag in ['polyline','polygon']:
            pts=np.fromstring(a['points'].replace(',',' '),sep=' ').reshape(-1,2)
            if tag=='polygon': pts=np.vstack([pts,pts[0]])
            ax.plot(pts[:,0],pts[:,1],color=color,lw=1.05,transform=trans,zorder=6)

def tokens(ax,x,y,n=7,w=2.5,h=3,gap=.45):
    cmap=matplotlib.colors.LinearSegmentedColormap.from_list('tokens',['#315D8C','#57969F','#BDD8D0'])
    colors=cmap(np.linspace(0,1,n))
    for i in range(n):
        ax.add_patch(Rectangle((x+i*(w+gap),y),w,h,fc=colors[i],ec='white',lw=.4,zorder=5))

def strip(ax,x,y,w,h,modes,outline=False):
    gap=.14; cw=(w-gap*(len(modes)-1))/len(modes)
    styles={'ode':(BLUE_L,BLUE,'-'),'sde':(ORANGE_L,ORANGE,'-'),
            'terminal':('#EDF0F3',GRAY,'-'),'terminal_sde':('white',ORANGE,'--')}
    for i,m in enumerate(modes):
        fc,ec,ls=styles[m]
        ax.add_patch(Rectangle((x+i*(cw+gap),y),cw,h,fc=fc,ec=ec,lw=.6,ls=ls,zorder=5))
    if outline: rounded(ax,x-.7,y-.65,w+1.4,h+1.3,'none',GREEN,1.1,.4,z=6)
    return cw

def method_overview():
    fig=plt.figure(figsize=(7.2,6.24)); ax=fig.add_axes([0,0,1,1])
    ax.set_xlim(0,180); ax.set_ylim(0,156); ax.set_aspect('equal'); ax.axis('off')
    for y,h,fc,ec in [(114,41,'#EFF5FC','#B9CDE4'),(57,54,'#F0F8F3','#B6D7C7'),(11.5,42.5,'#FFF5E9','#E4CEB0')]:
        rounded(ax,1,y,178,h,fc,ec,.8,1.6)
    ax.text(5,151,'(a)  Fixed affect conditioning',fontsize=11.1,fontweight='bold',va='center')
    ax.text(175,151,'Pretrained before GRPO',fontsize=8.8,color=MUTED,ha='right',va='center')
    rounded(ax,5,119,29,24,'#F8FBFF','#B9CDE4')
    icon(ax,'file-text',8,134,4.5,BLUE); ax.text(15,136,'Prompt $c$',fontsize=9.3,va='center')
    icon(ax,'sliders-horizontal',8,122,4.5,GREEN); ax.text(15,124,'Target $(v,a)$',fontsize=9.3,va='center')
    rounded(ax,40,119,28,24,'#F8FBFF','#B9CDE4')
    ax.text(54,139.6,'Frozen embeddings',fontsize=8.8,ha='center')
    ax.text(42,135,'$H_c$',fontsize=9.3); tokens(ax,54.5,133.7,n=6,w=1.8,h=3)
    ax.text(42,124.5,'$Z_v,Z_a$',fontsize=9.3); tokens(ax,54.5,123.4,n=5,w=1.8,h=3)
    rounded(ax,76,119,46,24,'#E1EDF9','#8DACCF')
    icon(ax,'layers',80,135,5,BLUE); ax.text(87,137,'VA-EIT',fontsize=10.1,fontweight='bold',va='center')
    ax.text(99,129,r'$\Delta H=\mathrm{EIT}(H_c,Z_v,Z_a)$',ha='center',fontsize=9.7)
    ax.text(99,122,r'$H_{c,e}=H_c+\Delta H$',ha='center',fontsize=10)
    rounded(ax,131,119,44,24,'#E3F2EC','#8AB6A5')
    icon(ax,'database',135,135,5,GREEN); ax.text(142.5,137,'Cached condition',fontsize=9.8,fontweight='bold',va='center')
    tokens(ax,136,128,n=10,w=3.0,h=3.1,gap=.35)
    ax.text(153,121.7,r'$H_{c,e}$  + pooled CLIP + text IDs',fontsize=8.6,ha='center')
    for a,b in [((34.2,131),(39.8,131)),((68.2,131),(75.7,131)),((122.3,131),(130.7,131))]: arrow(ax,a,b)
    ax.text(5,108,'(b)  Semantic-first rollout and policy optimization',fontsize=11.1,fontweight='bold',va='center')
    ax.plot([153,177,177,50],[118.8,118.8,99.5,99.5],color=BLUE,lw=.8,zorder=4)
    ax.text(99,101.5,'Fixed condition at every transition',fontsize=8.8,color=BLUE,ha='center')
    for x in [50,98.5,151]: arrow(ax,(x,99.5),(x,96.2),color=BLUE,lw=.8)
    for x,w,fc,ec in [(5,22,'#FBFDFC',GRID),(35,30,BLUE_L,'#8DACCF'),(78,41,ORANGE_L,'#C79A65'),(127,48,'#FBFDFC','#A6B8C3')]:
        rounded(ax,x,80,w,16,fc,ec,.8)
    ax.text(16,92,'Shared $x_0$',fontsize=9.2,ha='center',fontweight='bold')
    noise=np.random.default_rng(17).random((5,5))
    for iy in range(5):
        for ix in range(5):
            v=.27+.58*noise[iy,ix]
            ax.add_patch(Rectangle((10+ix*2.2,81.2+iy*1.65),2.0,1.5,fc=(v,v,v),ec='none',zorder=5))
    ax.text(50,92,'ODE 0–19',fontsize=10,fontweight='bold',ha='center')
    ax.text(50,87.7,'Semantic formation',fontsize=8.9,ha='center',color=BLUE)
    strip(ax,38,82,24,2.1,['ode']*20)
    ax.text(98.5,92,'SDE 20–23',fontsize=10,fontweight='bold',ha='center')
    ax.text(98.5,87.7,'Affective refinement',fontsize=8.9,ha='center',color=ORANGE)
    for yy in [81.6,83,84.4]: strip(ax,88,yy,21,1.0,['sde']*4)
    rounded(ax,77.3,79.3,42.4,17.4,'none',GREEN,1.15,.9,z=7)
    ax.text(151,92,'ODE 24 → image group',fontsize=9.7,fontweight='bold',ha='center')
    icon(ax,'images',133,81.2,6,BLUE); ax.text(155,84.2,r'$x_T^{1},\ldots,x_T^G$',fontsize=10.1,ha='center',va='center')
    for a,b in [((27.2,88),(34.7,88)),((65.2,88),(77.0,88)),((119.9,88),(126.7,88))]: arrow(ax,a,b)
    ax.text(71.1,91.3,'$G=12$',ha='center',fontsize=8.0,color=MUTED)
    rounded(ax,35,59,64,16.2,'#E1F1E8','#8AB6A5')
    icon(ax,'repeat-2',39,69.6,4.5,GREEN); ax.text(46,71.8,'GRPO',fontsize=9.8,fontweight='bold',va='center')
    ax.text(94,71.8,r'$k\in W(20)$',fontsize=9.1,ha='right',va='center',color=GREEN)
    ax.text(67,63.5,r'$A_i=0.5A_i^{\mathrm{aff}}+0.5A_i^{\mathrm{sem}}$',fontsize=9.6,ha='center')
    rounded(ax,111,59,64,16.2,'#E1F1E8','#8AB6A5')
    icon(ax,'chart-no-axes-combined',114,69.6,4.5,GREEN); ax.text(121,71.8,'Frozen rewards',fontsize=9.7,fontweight='bold',va='center')
    ax.text(143,65.4,r'$r_i^{\mathrm{aff}}=-\sqrt{(\hat v_i-v)^2+(\hat a_i-a)^2+10^{-8}}$',fontsize=8.9,ha='center')
    ax.text(143,60.7,r'$r_i^{\mathrm{sem}}=\mathrm{CLIP\ cosine}$',fontsize=8.9,ha='center')
    arrow(ax,(151,79.8),(151,75.4)); arrow(ax,(110.8,67),(99.2,67))
    ax.plot([67,67,98.5],[75.4,77.5,77.5],color=GREEN,lw=1,ls=(0,(3,2)),zorder=6)
    arrow(ax,(98.5,77.5),(98.5,79.1),color=GREEN,ls=(0,(3,2)))
    ax.text(5,50.3,'(c)  Window position',fontsize=11.1,fontweight='bold',va='center')
    ax.text(175,50.3,'Fixed / progressive window: 4 transitions',fontsize=8.8,color=MUTED,ha='right',va='center')
    sx,sw,sh=48,126,3.4
    ax.text(sx,45,'High noise',fontsize=8.3,color=BLUE)
    ax.text(sx+sw,45,'Low noise',fontsize=8.3,color=ORANGE,ha='right')
    pitch=(sw+.14)/25
    for i in [0,4,10,14,20,24]: ax.text(sx+(i+.5)*pitch,41.9,str(i),fontsize=7.6,color=MUTED,ha='center')
    rows=[('Emotion-first',['sde']*4+['ode']*20+['terminal'],38,False),
          ('Middle',['ode']*10+['sde']*4+['ode']*10+['terminal'],33,False),
          ('Semantic-first (ours)',['ode']*20+['sde']*4+['terminal'],28,True),
          ('Progressive',['ode']*24+['terminal'],23,False),
          ('Full-path A',['sde']*24+['terminal_sde'],18,False),
          ('Full-path B',['sde']*24+['terminal'],13,False)]
    for lab,modes,y,ours in rows:
        if ours: rounded(ax,3,y-.9,173,sh+1.8,YELLOW,'none',0,.6,z=2)
        ax.text(44,y+sh/2,lab,fontsize=8.8,ha='right',va='center',fontweight='bold' if ours else 'normal',color=GREEN if ours else INK)
        cw=strip(ax,sx,y,sw,sh,modes,outline=False)
        if ours:
            rounded(ax,sx+20*pitch-.7,y-.65,4*cw+3*.14+1.4,sh+1.3,'none',GREEN,1.1,.4,z=6)
        if lab=='Progressive':
            for start in [0,10,20]: ax.add_patch(Rectangle((sx+start*pitch,y),4*cw+3*.14,sh,fill=False,ec=ORANGE,lw=.85,ls='--',zorder=6))
            arrow(ax,(sx+24,y+sh/2),(sx+sw-25,y+sh/2),color=ORANGE,lw=.8)
    rounded(ax,1,1,178,9,'#FAFBFD','#BBC8D5',.8,1)
    for x,fc,ec,lab in [(6,BLUE_L,BLUE,'ODE'),(34,ORANGE_L,ORANGE,'SDE'),(62,'#EDF0F3',GRAY,'Terminal: no loss')]:
        ax.add_patch(Rectangle((x,4),4,3,fc=fc,ec=ec,lw=.7))
        if x==62: ax.add_patch(Rectangle((67,4),4,3,fc='white',ec=ORANGE,lw=.7,ls='--'))
        ax.text(x+(12 if x==62 else 6),5.5,lab,fontsize=8.5,va='center')
    rounded(ax,112,3.5,5,4,'none',GREEN,1,.3); ax.text(119,5.5,'Policy loss',fontsize=8.5,va='center')
    ax.plot([147,153],[5.5,5.5],color=GREEN,lw=1,ls='--'); ax.text(155,5.5,'Feedback',fontsize=8.5,va='center')
    save(fig,'method_overview')

def motivation():
    fig=plt.figure(figsize=(7.2,4.05)); ax=fig.add_axes([0,0,1,1]); ax.set_xlim(0,1); ax.set_ylim(0,1); ax.axis('off')
    rounded(ax,.012,.015,.478,.88,'#FCF2E7','#E2CDB3',.7,.012)
    rounded(ax,.51,.015,.478,.88,'#ECF6F0','#A8CCBC',.7,.012)
    fig.text(.5,.985,'Prompt: A mountain range under a starry night sky',ha='center',va='top',fontsize=10.4,fontweight='bold')
    fig.text(.5,.94,r'Target $(V,A)=(-3,-3)$  ·  Same prompt and initial noise',ha='center',va='top',fontsize=9.1,color=MUTED)
    for x,file,lab,col,note,drift in [(.103,'图1.png','Emotion-first',ORANGE,'Foreground traveler; sky suppressed','30.0%'),(.603,'图2.png','Semantic-first (ours)',GREEN,'Mountain landscape and sky retained','2.7%')]:
        fig.text(x+.147,.866,lab,ha='center',va='top',fontsize=11.1,fontweight='bold',color=col)
        imax=fig.add_axes([x,.285,.294,.523]); imax.imshow(mpimg.imread(ROOT/file)); imax.set_xticks([]); imax.set_yticks([])
        for spine in imax.spines.values(): spine.set_color(col); spine.set_linewidth(.9)
        fig.text(x+.147,.262,note,ha='center',va='top',fontsize=8.9)
        st=fig.add_axes([x-.009,.155,.312,.061]); st.axis('off'); st.set_xlim(0,100); st.set_ylim(0,3)
        modes=['sde']*4+['ode']*20+['terminal'] if lab=='Emotion-first' else ['ode']*20+['sde']*4+['terminal']
        strip(st,0,.6,100,1.9,modes)
        fig.text(x+.147,.137,'SDE 0–3 → ODE' if lab=='Emotion-first' else 'ODE 0–19 → SDE 20–23',ha='center',va='top',fontsize=9.0,color=col)
        fig.text(x+.147,.061,'Audit subject drift: '+drift,ha='center',va='top',fontsize=10.2,fontweight='bold',color=col,bbox=dict(boxstyle='round,pad=.35',fc=YELLOW if lab!='Emotion-first' else '#F7E6D2',ec='none'))
    save(fig,'motivation',tight=False)

def pilot_schedule():
    df=pd.read_csv(DATA/'pilot_schedule.csv'); x=np.arange(3)
    fig,axes=plt.subplots(1,3,figsize=(7.2,2.55),layout='constrained')
    for ax in axes: ax.axvspan(1.72,2.28,color=YELLOW,alpha=.75,zorder=0)
    for col,marker,color,lab in [('v_error','o',BLUE,'V-Error'),('a_error','s',ORANGE,'A-Error')]:
        axes[0].errorbar(x,df[col],yerr=df[col+'_sd'],marker=marker,color=color,lw=1.5,ms=4.5,capsize=3,elinewidth=1,label=lab)
    axes[0].set_ylabel('Absolute error ↓'); axes[0].set_ylim(.86,1.8); title(axes[0],'a','Affect accuracy')
    axes[0].legend(frameon=True,edgecolor=GRID,loc='upper left',fontsize=8)
    axes[1].errorbar(x,df.clipscore,yerr=df.clipscore_sd,fmt='o-',color=BLUE,lw=1.5,ms=4.5,capsize=3,elinewidth=1)
    for xi,v,sd in zip(x,df.clipscore,df.clipscore_sd): axes[1].annotate(f'{v:.1f}',(xi,v+sd),(0,5),textcoords='offset points',ha='center',fontsize=8)
    axes[1].set_ylim(24.5,30.1); axes[1].set_ylabel('CLIPScore ↑'); title(axes[1],'b','Prompt alignment')
    for col,m,c,lab in [('tifa','o',BLUE,'TIFA'),('dino','s',ORANGE,'DINO')]:
        axes[2].errorbar(x,df[col],yerr=df[col+'_sd'],marker=m,color=c,lw=1.5,ms=4.5,capsize=3,elinewidth=1,label=lab)
    axes[2].set_ylim(50,90); axes[2].set_ylabel('Score (0–100) ↑'); title(axes[2],'c','Semantic stability')
    axes[2].legend(frameon=True,edgecolor=GRID,loc='upper left',fontsize=8)
    for ax in axes:
        clean(ax); ax.set_xticks(x,['Early\n0–3','Middle\n10–13','Late (ours)\n20–23']); ax.set_xlabel('SDE window')
        ax.get_xticklabels()[-1].set_color(GREEN); ax.get_xticklabels()[-1].set_fontweight('bold')
    save(fig,'pilot_schedule')


def pareto_plot():
    r=RESULTS
    values=[r['retained']['EmotiCrafter'],r['frozen']['S0'],r['controls']['A'],r['controls']['B'],r['retained']['Progressive'],r['controls']['E'],r['controls']['F']]
    labels=['EmotiCrafter','No RL','Full-path A','Full-path B','Progressive','Emotion-first E','Semantic-first F (ours)']
    colors=[GRAY,'#637E9C',ORANGE,'#A87475',BLUE,'#927094',GREEN]
    targets=[(1.70,73.5),(1.60,85.1),(1.025,54.5),(1.25,64.0),(1.36,70.6),(1.24,57.7),(1.34,82.4)]
    fig,ax=plt.subplots(figsize=(7.2,4.0),layout='constrained')
    for i,(vals,label,col,xytext) in enumerate(zip(values,labels,colors,targets)):
        x=(vals[0][0]+vals[1][0])/2; y,sd=vals[3]
        if i==6: ax.scatter(x,y,s=235,color=YELLOW,ec='none',zorder=4)
        ax.errorbar(x,y,yerr=sd,fmt='o' if i==6 else 's',ms=6.5 if i==6 else 5.4,color=col,mec='white',mew=.7,elinewidth=1.1,capsize=3,zorder=5)
        ax.annotate(label,(x,y),xytext=xytext,fontsize=9.0,ha='center',va='center',fontweight='bold' if i==6 else 'normal',color=col,arrowprops=dict(arrowstyle='-',color=col,lw=.65,shrinkA=3,shrinkB=5))
    ax.set(xlim=(.96,1.81),ylim=(51,88),xlabel='Mean V–A error ↓',ylabel='Cross-affect DINO consistency ↑')
    clean(ax,'both'); save(fig,'main_pareto')


def extreme_va_plot():
    df=pd.read_csv(DATA/'extreme_va.csv'); points=['(3,3)','(-3,-3)','(3,-3)','(-3,3)','(0,0)']
    e=df[df.method=='Emotion-first'].set_index('va_point').loc[points]; s=df[df.method=='Semantic-first'].set_index('va_point').loc[points]
    fig,axes=plt.subplots(1,3,figsize=(7.2,3.0)); fig.subplots_adjust(left=.08,right=.985,bottom=.16,top=.76,wspace=.41)
    for ax,col,lims,lab,tag in zip(axes,['subject_retention','clipscore','dino'],[(62,102),(22.5,31.4),(42,84)],['Subject retention (%)','CLIPScore','DINO consistency'],'abc'):
        y=np.arange(5)[::-1]
        for yi,lo,hi,lo_sd,hi_sd in zip(y,e[col],s[col],e[col+'_sd'],s[col+'_sd']):
            ax.plot([lo,hi],[yi,yi],color=GRID,lw=1.5,zorder=1)
            ax.scatter([hi],[yi],s=95,c=YELLOW,ec='none',zorder=2)
            ax.errorbar(lo,yi,xerr=lo_sd,fmt='none',ecolor=ORANGE,elinewidth=.9,capsize=2,zorder=3)
            ax.errorbar(hi,yi,xerr=hi_sd,fmt='none',ecolor=GREEN,elinewidth=.9,capsize=2,zorder=3)
            ax.scatter([lo],[yi],s=25,c=ORANGE,ec='white',lw=.5,zorder=3)
            ax.scatter([hi],[yi],s=32,c=GREEN,ec='white',lw=.5,zorder=4)
            ax.annotate(f'{lo:.1f}',(lo,yi),(0,7),textcoords='offset points',ha='center',fontsize=7.9,color=ORANGE)
            ax.annotate(f'{hi:.1f}',(hi,yi),(0,-12),textcoords='offset points',ha='center',fontsize=7.9,color=GREEN)
        ax.set_yticks(y,[r'$(3,3)$',r'$(-3,-3)$',r'$(3,-3)$',r'$(-3,3)$',r'$(0,0)$']); ax.set_xlim(*lims); ax.set_ylim(-.9,4.85)
        title(ax,tag,lab); clean(ax,'x'); ax.tick_params(axis='y',length=0)
    handles=[Line2D([],[],marker='o',ls='none',color=ORANGE,label='Emotion-first'),Line2D([],[],marker='o',ls='none',color=GREEN,label='Semantic-first (ours)')]
    fig.legend(handles=handles,loc='upper center',bbox_to_anchor=(.5,1.01),ncol=2,frameon=True,edgecolor=GRID)
    save(fig,'extreme_va')

def efficiency_plot():
    d=RESULTS['eff']; ids=list(d); y=np.arange(len(ids))[::-1]
    labels=['A  Full-path','B  Matched full-path','C  Early updates','D  Late updates','E  Early window','F  Late window (ours)']
    fig,axes=plt.subplots(1,2,figsize=(7.2,3.1),layout='constrained',sharey=True)
    for ax,col,xmax,label,tag in zip(axes,[1,3],[37.5,25.4],['Seconds / formal iteration ↓','Total GPU-h / 300 formal iterations ↓'],'ab'):
        ax.axhspan(-.37,.37,color=YELLOW,zorder=0)
        vals=[d[k][col] for k in ids]
        bars=ax.barh(y,vals,height=.48,color=[BLUE,BLUE,GRAY,GRAY,ORANGE,GREEN],zorder=3)
        for i,(bar,v) in enumerate(zip(bars,vals)):
            ax.text(v+xmax*.022,bar.get_y()+bar.get_height()/2,f'{v:.2f}',va='center',fontsize=9,fontweight='bold' if i==5 else 'normal')
        ax.set_xlim(0,xmax); ax.set_yticks(y,labels); ax.set_xlabel(label,fontsize=8.7); ax.tick_params(axis='y',length=0)
        title(ax,tag,'Measured time' if col==1 else 'Eight-A100 cost'); clean(ax,'x')
    save(fig,'efficiency')


def user_study_plot():
    vals=RESULTS['human']; y=np.arange(6)[::-1]
    labels=['EmotiCrafter','No RL','Flow-GRPO','Progressive','Emotion-first','Ours']
    cols=[GRAY,'#637E9C',ORANGE,BLUE,'#927094',GREEN]
    fig,axes=plt.subplots(1,3,figsize=(7.2,3.05),layout='constrained',sharey=True)
    for j,(ax,label,tag) in enumerate(zip(axes,['Affect match','Semantics','Overall preference'],'abc')):
        ax.axhspan(-.36,.36,color=YELLOW,zorder=0)
        for i,(yi,row,col) in enumerate(zip(y,vals,cols)):
            m,sd=row[j]
            ax.errorbar(m,yi,xerr=sd,fmt='o',ms=5.5,color=col,mec='white',mew=.6,elinewidth=1.2,capsize=2.7,zorder=3)
        ax.set_xlim(1,5.12); ax.set_xticks([1,2,3,4,5]); ax.set_xlabel('Rating (1–5)'); ax.set_yticks(y,labels); ax.tick_params(axis='y',length=0)
        title(ax,tag,label); clean(ax,'x')
    save(fig,'user_study')


def qualitative_grid():
    fig=plt.figure(figsize=(7.2,5.0),facecolor='white')
    rows=[('a','A mountain range under a starry night sky',r'$(V,A)=(-3,-3)$','图1.png','图2.png'),
          ('b','An oil painting showing an astronaut',r'$(V,A)=(3,3)$','图4.png','图3.png'),
          ('c','A boy reading a comic book under a tree.',r'$(V,A)=(3,-3)$','图5.png','图6.png')]
    wrapped=['A mountain range under\na starry night sky',
             'An oil painting showing\nan astronaut',
             'A boy reading a comic book\nunder a tree.']
    for i,(tag,prompt,target,left,right) in enumerate(rows):
        x=.015+i*.335; center=x+.15
        fig.text(center,.986,f'({tag})  '+wrapped[i],fontsize=9.4,va='top',ha='center',linespacing=1.3)
        fig.text(center,.890,target,fontsize=9.3,ha='center',va='center',color=MUTED)
        for iy,file,col,lab in [(.470,left,ORANGE,'Emotion-first'),(.015,right,GREEN,'Semantic-first (ours)')]:
            fig.text(center,iy+.394,lab,fontsize=9.7,ha='center',va='center',fontweight='bold',color=col,
                     bbox=dict(boxstyle='round,pad=.24',fc=YELLOW if col==GREEN else ORANGE_L,ec='none'))
            ax=fig.add_axes([x,iy,.30,.364]); ax.imshow(mpimg.imread(ROOT/file)); ax.set_xticks([]); ax.set_yticks([])
            for spine in ax.spines.values(): spine.set_color(col); spine.set_linewidth(.9)
    save(fig,'qualitative',tight=False)

def main():
    motivation(); method_overview(); pilot_schedule(); pareto_plot(); extreme_va_plot(); qualitative_grid(); efficiency_plot(); user_study_plot()
    print('Eight PDF / SVG / PNG figure sets written to',OUT)

if __name__=='__main__': main()


==> make_figures.py <==
from figure_design import main

if __name__ == "__main__":
    main()


==> qualitative_baselines.py <==
"""Rebuild the six-method qualitative panel from unmodified supplied images."""
from pathlib import Path
import json
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from PIL import Image

ROOT = Path(__file__).resolve().parent
OUT = ROOT / 'figures'
plt.rcParams.update({'font.family': 'Arial', 'font.size': 10,
                     'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none'})
panels = [
    ('(a) EmotiCrafter', 'emoticrafter.png'),
    ('(b) FLUX + VA-EIT\n(no RL)', 'no_rl.png'),
    ('(c) Flow-GRPO\n(full-path)', 'full_path.png'),
    ('(d) Progressive', 'progressive.png'),
    ('(e) Emotion-first', 'emotion_first.png'),
    ('(f) Semantic-first (Ours)', 'semantic_first.png'),
]
W, H = 7.2, 5.85
fig = plt.figure(figsize=(W, H), facecolor='white')
title = fig.text(.5, .978, 'A rocky beach with crashing waves', ha='center', va='top',
                 color='#20364A', fontsize=12.2, fontweight='bold')
left, gap, side = .10, .13, (W-.20-.26)/3
texts = [title]
boxes = []
for i, (name, filename) in enumerate(panels):
    col, row = i % 3, i // 3
    x = left + col*(side+gap)
    y = .10 if row == 1 else 2.70
    img = Image.open(OUT / 'baseline_images' / filename).convert('RGB')
    assert img.size == (512, 512)
    ax = fig.add_axes([x/W, y/H, side/W, side/H])
    ax.imshow(img, interpolation='none')
    ax.set_axis_off()
    color = '#237A65' if i == 5 else '#315D8C'
    # The thin frame stays outside the pixel area.
    rect = Rectangle((x/W, y/H), side/W, side/H, transform=fig.transFigure,
                     fill=False, linewidth=.65, edgecolor=color, clip_on=False)
    fig.add_artist(rect)
    label_y = (y + side + .205)/H
    text = fig.text((x+side/2)/W, label_y, name, ha='center', va='center',
                    color=color, fontsize=10.3, fontweight='bold', linespacing=1.12,
                    bbox=dict(facecolor='#FFF0B3', edgecolor='none', pad=2.4) if i == 5 else None)
    texts.append(text)
    boxes.append([x/W, y/H, side/W, side/H])
fig.canvas.draw()
renderer = fig.canvas.get_renderer()
for t in texts:
    bbox = t.get_window_extent(renderer).transformed(fig.transFigure.inverted())
    assert bbox.x0 >= 0 and bbox.x1 <= 1 and bbox.y0 >= 0 and bbox.y1 <= 1, (t.get_text(), bbox)
    for x, y, w, h in boxes:
        assert not (bbox.x0 < x+w and bbox.x1 > x and bbox.y0 < y+h and bbox.y1 > y), t.get_text()
for ext in ('pdf', 'svg', 'png'):
    fig.savefig(OUT / f'qualitative_baselines.{ext}', dpi=300, facecolor='white')
plt.close(fig)
print('Six-method PDF, editable SVG, and 300-dpi PNG saved; labels clear of images.')

# Compact paired strip for sharing one manuscript page with the six-method panel.
# Each original early/late pair is side by side; original pixels remain untouched.
W, H = 7.2, 2.24
fig = plt.figure(figsize=(W, H), facecolor='white')
groups = [
    ('(a) A mountain range under\na starry night sky', r'$(V,A)=(-3,-3)$', '图1.png', '图2.png'),
    ('(b) An oil painting showing\nan astronaut', r'$(V,A)=(3,3)$', '图4.png', '图3.png'),
    ('(c) A boy reading a comic book\nunder a tree.', r'$(V,A)=(3,-3)$', '图5.png', '图6.png'),
]
texts, boxes = [], []
for i, (prompt, target, early, late) in enumerate(groups):
    center = 1.20 + i*2.40
    texts.append(fig.text(center/W, 2.18/H, prompt, ha='center', va='top',
                          fontsize=11.8, linespacing=1.10, color='#20364A'))
    texts.append(fig.text(center/W, 1.57/H, target, ha='center', va='center',
                          fontsize=10.5, color='#64758A'))
    for j, (file, label, color) in enumerate(((early,'Emotion-first','#B8793E'),(late,'Semantic-first','#237A65'))):
        x = center-1.135 + j*1.17
        texts.append(fig.text((x+.55)/W, 1.34/H, label, ha='center', va='center',
                              fontsize=10.0, fontweight='bold', color=color))
        ax = fig.add_axes([x/W, .08/H, 1.10/W, 1.10/H])
        ax.imshow(Image.open(ROOT/file), interpolation='none'); ax.set_axis_off()
        fig.add_artist(Rectangle((x/W,.08/H),1.10/W,1.10/H,transform=fig.transFigure,
                                 fill=False,linewidth=.65,edgecolor=color))
        boxes.append([x/W,.08/H,1.10/W,1.10/H])
fig.canvas.draw()
for t in texts:
    bbox=t.get_window_extent(fig.canvas.get_renderer()).transformed(fig.transFigure.inverted())
    assert 0 <= bbox.x0 < bbox.x1 <= 1 and 0 <= bbox.y0 < bbox.y1 <= 1
    for x,y,w,h in boxes:
        assert not (bbox.x0 < x+w and bbox.x1 > x and bbox.y0 < y+h and bbox.y1 > y)
for ext in ('pdf','svg','png'):
    fig.savefig(OUT/f'qualitative_compact.{ext}',dpi=300,facecolor='white')
plt.close(fig)
print('Compact paired strip saved with editable text and unchanged original images.')

